The hydrogen identity for Laplacians

For any finite simple graph G, the hydrogen identity H=L-L^(-1) holds, where H=(d+d^*)^2 is the sign-less Hodge Laplacian defined by sign-less incidence matrix d and where L is the connection Laplacian. Any spectral information about L directly leads to estimates for the Hodge Laplacian H=(d+d^*)^2 and allows to estimate the spectrum of the Kirchhoff Laplacian H_0=d^* d. The hydrogen identity implies that the random walk u(n) = L^n u with integer n solves the one-dimensional Jacobi equation Delta u=H^2 with (Delta u)(n)=u(n+2)-2 u(n)+u(n-2). Every solution is represented by such a reversible path integral. Over a finite field, we get a reversible cellular automaton. By taking products of complexes such processes can be defined over any lattice Z^r. Since L^2 and L^(-2) are isospectral, by a theorem of Kirby, the matrix L^2 is always similar to a symplectic matrix if the graph has an even number of simplices. The hydrogen relation is robust: any Schr\"odinger operator K close to H with the same support can still can be written as $K=L-L^{-1}$ where both L(x,y) and L^-1(x,y) are zero if x and y do not intersect.

==> figures/walkthree.m <==
L[s_]:=Module[{v=VertexList[s],e=EdgeList[s],n,G,L},b[x_]:={x};
  p[x_]:={x[[1]],x[[2]]};G=Union[Map[p,e],Map[b,v]];n=Length[G];
  Table[If[DisjointQ[G[[k]],G[[l]]],0,1],{k,n},{l,n}]];
sprime[s_]:=AdjacencyGraph[L[s]-IdentityMatrix[Length[L[s]]]];
Rho[s_] :=Max[Eigenvalues[1.0 Abs[Normal[KirchhoffMatrix[s]]]]];
VD=VertexDegree;
StaBruHof[s_]:=Module[{e,sp=sprime[s]},(*Stanley-Brualdi-Hoffm*)
  e=Length[EdgeList[sp]]; u=1+N[(Sqrt[1+8 e]-1)/2]; u-1/u];
ShiLiShiuChang[s_]:=Module[{R=GraphDiameter[s],g=VD[s],d,v},
 d=Max[g]; v=Length[VertexList[s]];  N[2d-1/(v (2 R+1))]];
DegTwo[s_]:=Module[{e=EdgeList[s],v=VertexList[s]},
 d[k_]:=1+VD[s,v[[e[[k,1]]]]]+VD[s,v[[e[[k,2]]]]];
 r=Max[Table[d[k],{k,Length[e]}]]; N[r-1/r]];
Deg[s_]:=2 Max[VertexDegree[s]]; 
Walk[s_,k_] :=Max[Map[Total,MatrixPower[AdjacencyMatrix[s],k]]];         
WalkThree[s_]:=Module[{r=1+(Walk[sprime[s],3])^(1/3)},N[r-1/r]];
F[s_]:={Rho[s],WalkThree[s],ShiLiShiuChang[s]};
Barycentric[s_]:=Module[{v=VertexList[s],e=EdgeList[s],n,m,vv,ee},m=Length[e]; 
  p[x_]:={x[[1]],x[[2]]}; vv=Union[v,e]; 
  ee=Flatten[Table[{p[e[[k]]]->e[[k,1]],p[e[[k]]]->e[[k,2]]},{k,m}]];
  UndirectedGraph[Graph[vv,ee]]];
H[nn_, pp_] := Module[{}, G:=F[RandomGraph[{nn,Floor[pp*nn^2/2]}]];
   S = ListPlot[Transpose[Sort[Table[G,{50}]]], 
       PlotStyle -> {{Thickness[0.01], Blue}, {Thickness[0.02], Red}, 
                    {Thickness[0.01], Green}}, Joined -> True, PlotRange -> All]];

Export["walkthree01.pdf",H[20,0.1],"PDF"];
Export["walkthree03.pdf",H[20,0.3],"PDF"];
Export["walkthree05.pdf",H[20,0.5],"PDF"];
Export["walkthree07.pdf",H[20,0.7],"PDF"];
Export["walkthree09.pdf",H[20,0.9],"PDF"];





